Efficient Iterative Processing in the SciDB Parallel Array Engine

Many scientific data-intensive applications perform iterative computations on array data. There exist multiple engines specialized for array processing. These engines efficiently support various types of operations, but none includes native support for iterative processing. In this paper, we develop a model for iterative array computations and a series of optimizations. We evaluate the benefits of an optimized, native support for iterative array processing on the SciDB engine and real workloads from the astronomy domain.

==> img/test.py <==
import random as ra
import pylab as p
import numpy as np

def color(value, data):
    c=colorsys.hsv_to_rgb(value / data.max() / (1.1), 1, 1)
    return c[::-1]

#samples = np.random.multivariate_normal([-0.5, -0.5], [[1, 0],[0, 1]], [10,10])
#samples = np.random.multivariate_normal([0.5, 0.5], [[0.1, 0.5],[0.5, 0.6]], 1000)
mu, sigma = 0, 0.1 # mean and standard deviation
s1 = np.random.normal(mu, sigma, [10,10])

print s1.shape
#s2 = np.random.normal(mu, sigma, 1000)

#p.plot(s1,s2, '.')
#p.show()

myblue = p.cm.colors.LinearSegmentedColormap("myblue", {
    'red':   [(0, 0, 0), (1, 0, 0)], 
    'green': [(0, 0, 0), (1, 0, 0)],
    'blue':  [(0, 0, 0), (1,1,1)]})

# Plotting the graph:
#imshow(a, cmap=myblue)

#A = [[ra.gauss(0,100) for i in xrange(0, 20)] for j in xrange(0,20)]
p.figure(1)
p.imshow(s1, cmap=myblue, interpolation='nearest')
p.grid(True)
p.show()

